Safety-Critical Control of Compartmental Epidemiological Models with Measurement Delays

We introduce a methodology to guarantee safety against the spread of infectious diseases by viewing epidemiological models as control systems and by considering human interventions (such as quarantining or social distancing) as control input. We consider a generalized compartmental model that represents the form of the most popular epidemiological models and we design safety-critical controllers that formally guarantee safe evolution with respect to keeping certain populations of interest under prescribed safe limits. Furthermore, we discuss how measurement delays originated from incubation period and testing delays affect safety and how delays can be compensated via predictor feedback. We demonstrate our results by synthesizing active intervention policies that bound the number of infections, hospitalizations and deaths for epidemiological models capturing the spread of COVID-19 in the USA.

==> figures_lcss/SimulateModels_Fig1_Fig2.m <==
%% Preliminaries
% load data
clear;
global tau N gamma lambda mu nu eta beta0 beta_vec K t0 t_end Imax Cmax Hmax Dmax alpha alphae ode_opts T0 dt thome betahome tau
load('lcss_SIR.mat',...
     'COVID_data','t0_CD','SocialDistancing','t0_SD',...
     'state','model','t0','t_end','N','gamma','beta_vec','K','beta0','beta1',...
     'tau','lambda','mu','nu','eta','ic');

% organize data
tdata=COVID_data.(state).Times;
Cdata=COVID_data.(state).Positive;
Rdata=COVID_data.(state).Recovered;
Hdata=COVID_data.(state).HospitalizedNow;
Ddata=COVID_data.(state).Deaths;

% rename variables to remove confusion
alpha0=beta0; alpha1=beta1; clear beta1;

% get time home data, convert to control input and get beta0 from betas
TimeHome=SocialDistancing.(state).TimeHome;
thome=0:(length(TimeHome)-1);
betahome=alpha1*(1-(TimeHome-min(TimeHome))/(1-min(TimeHome)))+alpha0;
% beta0=max(beta_vec);
% beta0=max(betahome);
beta0=max([max(betahome),max(beta_vec)]);
uhome=1-betahome/beta0;     % note that max(betahome)=B0+B1
dt=days(t0_CD-t0_SD);

% get reproduction number corresponding to beta0
if strcmp(model,'SIR')
    R_0 = beta0/gamma;
elseif strcmp(model,'SIHRD')
    R_0 = beta0/(gamma+lambda+mu);
elseif strcmp(model,'PSIR')
    R_0 = beta0/gamma;
elseif strcmp(model,'PSIHRD')
    R_0 = beta0/(gamma+lambda+mu);
end

% floor delay to integer days
tau=floor(tau); % nearest interpolation was used in fitting anyway

% convert t0, t_end from index of time to time used for date
t0=t0-1;
t_end=t_end-1;

% choose which figure to generate
% FigToPlot='Fig1';
FigToPlot='Fig2';

% choose mitigation type, level and alpha parameters in controller
if strcmp(FigToPlot,'Fig1')
    cbf='Imax'; Imax=1.5e5; alpha=gamma;
elseif strcmp(FigToPlot,'Fig2')
    cbf='Imax'; Imax=2e5; alpha=gamma/10;
%     cbf='Cmax'; Cmax=2.5e6; alpha=gamma/10;
end

% timespan of simulations
if strcmp(FigToPlot,'Fig1')
%     T0=days(datetime('17-Mar-2020')-t0_CD); % date should be at least t0_CD+t0
%     Tend=days(datetime('10-May-2020')-t0_CD+tau);
    T0=t0;
%     Tend=t_end+tau;
    Tend=days(datetime('01-Sep-2020')-t0_CD+tau);
elseif strcmp(FigToPlot,'Fig2')
    T0=days(datetime('01-Jun-2020')-t0_CD); % date should be at least t0_CD+t0
%     T0=t_end;
    Tend=days(datetime('01-Sep-2021')-t0_CD);
%     Tend=days(datetime('31-May-2021')-t0_CD);
end
tspan=T0:Tend;

% options for forward integration
ode_opts=odeset('RelTol',1e-5);
dde_opts=ddeset('RelTol',1e-5);
% ode_opts=[];
% dde_opts=[];

% index of states in state vector z
Pidx=strfind(model,'P');
Sidx=strfind(model,'S');
Iidx=strfind(model,'I');
Hidx=strfind(model,'H');
Ridx=strfind(model,'R');
Didx=strfind(model,'D');

% colors for plotting
purple=[170,0,170]/256;
orange=[255,170,0]/256;
gray=[127,127,127]/256;
lightgray=[191,191,191]/256;
darkgreen=[0,170,0]/256;
lightgreen=[185,217,190]/256;
darkred=[230,0,0]/256;
% green: b9d9be, [185,217,190]
% blue:  d4daf9, [212,218,249]
% red:   f89696, [248,150,150]
% yellow:e2dd51, [226,221,81]

% limits of time axis on plot
if strcmp(FigToPlot,'Fig1')
    tminplot=datetime('01-Mar-2020');
%     tmaxplot=datetime('10-May-2020');
%     tmaxplot=t0_CD+t_end;
    tmaxplot=t0_CD+Tend-tau;
elseif strcmp(FigToPlot,'Fig2')
    tminplot=datetime('01-Mar-2020');
%     tmaxplot=datetime('31-May-2021');
    tmaxplot=t0_CD+Tend;
end

% number of panels in figures
nrow=2;
if strcmp(model,'SIR')
    ncol=2;
elseif strcmp(model,'SIHRD')
    ncol=3;
elseif strcmp(model,'PSIR')
    ncol=2;
elseif strcmp(model,'PSIHRD')
    ncol=3;
end

%% Set up simulations
% select model and control method
if strcmp(model,'SIR')
    RHS=@RHS_SIR;
    if strcmp(cbf,'Imax')
        M=@M_SIR_I;
    elseif strcmp(cbf,'Cmax')
        M=@M_SIR_S;
    end
elseif strcmp(model,'SIHRD')
    RHS=@RHS_SIHRD;
    if strcmp(cbf,'Imax')
        M=@M_SIHRD_I;
    elseif strcmp(cbf,'Hmax')
        M=@M_SIHRD_H;
    elseif strcmp(cbf,'Dmax')
        M=@M_SIHRD_D;
    end
elseif strcmp(model,'PSIR')
    RHS=@RHS_PSIR;
    if strcmp(cbf,'Imax')
        M=@M_PSIR_I;
    elseif strcmp(cbf,'Cmax')
        M=@M_PSIR_S;
    end
elseif strcmp(model,'PSIHRD')
    RHS=@RHS_PSIHRD;
    if strcmp(cbf,'Imax')
        M=@M_PSIHRD_I;
    elseif strcmp(cbf,'Hmax')
        M=@M_PSIHRD_H;
    elseif strcmp(cbf,'Dmax')
        M=@M_PSIHRD_D;
    end
end

% run fitted model
[tfit,zfit]=ode45(@(t,z)ClosedLoop(t,z,RHS,@M_Fit),t0:Tend,ic,ode_opts);
ufit = zeros(size(tfit)); 
for i = 1:length(tfit)
    ufit(i) = M_Fit(tfit(i),zfit(i,:));
end
% get piecewise linear ufit from every Kth point for plotting
tsample=tfit(unique([1:K:length(tfit),length(tfit)]));
usample=ufit(unique([1:K:length(tfit),length(tfit)]));
ufitplot=interp1(tsample,usample,tfit);

% separate the fit into an initial part that was actually fitted
% and a final part that is predicted from the fit with constant input
% for the sake of plotting
tfitinit=tfit(tfit<=t_end);
tfitpred=tfit(tfit>=t_end);
zfitinit=zfit(tfit<=t_end,:);
zfitpred=zfit(tfit>=t_end,:);
ufitinit=ufit(tfit<=t_end);
ufitpred=ufit(tfit>=t_end);
ufitplotinit=ufitplot(tfit<=t_end);
ufitplotpred=ufitplot(tfit>=t_end);
dzfit=diff(zfit);
dzfitinit=dzfit(tfit(2:end)<=t_end,:);
dzfitpred=dzfit(tfit(2:end)>=t_end,:);

% initial conditions from available fit at t=T0 for delay-free case
% by assuming that fit really corresponds to tfit (disregards the delay)
init=zfit(ismember(tfit,T0),:).';

% initial history from available fit over t<=T0 for the delayed case
% by assuming that fit really corresponds to tfit-tau instead of tfit
this=min([t_end-tau,T0-tau]):T0;
zhis=zfit(ismember(tfit-tau,this),:);
uhis=ufit(ismember(tfit-tau,this));
uhisplot=interp1(tsample-tau,usample,this);
history=@(t)interp1(this,zhis,t).';

%% Safety-critical mitigation without input delay
[t_cbf,z_cbf] = ode45(@(t,z)ClosedLoop(t,z,RHS,M),tspan,init,ode_opts);
u_cbf = zeros(size(t_cbf)); 
for i = 1:length(t_cbf)
    u_cbf(i) = M(t_cbf(i),z_cbf(i,:));
end 

%% Safety-critical mitigation with input delay without prediction
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M),tau,history,tspan,dde_opts);
t_cbf_d=tspan.';
z_cbf_d=deval(sol,t_cbf_d).';
u_cbf_d = zeros(size(t_cbf_d)); 
for i = 1:length(t_cbf_d)
    if i<=tau
        u_cbf_d(i) = M(t_cbf_d(i),zhis(end-tau-1+i,:));
    else
        u_cbf_d(i) = M(t_cbf_d(i),z_cbf_d(i-tau,:));
    end
end 

%% Safety-critical mitigation with input delay with prediction
sol = dde23(@(t,z,zdelay)ClosedLoopPredictor(t,z,zdelay,RHS,M),tau,history,tspan,dde_opts);
t_cbf_p=tspan.';
z_cbf_p=deval(sol,t_cbf_p).';
u_cbf_p = zeros(size(t_cbf_p));
zpred = zeros(size(z_cbf_p));
for i = 1:length(t_cbf_p)
    if i<=tau
        zpred(i,:)=Predictor(t_cbf_p(i),zhis(end-tau-1+i,:).',RHS,M);
    else
        zpred(i,:)=Predictor(t_cbf_p(i),z_cbf_p(i-tau,:).',RHS,M);
    end
    u_cbf_p(i) = M(t_cbf_p(i),zpred(i,:));
end 

%% Mitigation with prescribed constant reference control input
% constant reference control input values for comparision
uconst=0.4:0.1:0.6;

t_ref_c=tspan.';
z_ref_c=zeros(length(tspan),length(model),length(uconst));
u_ref_c=zeros(length(tspan),length(uconst));
for ku=1:length(uconst)
M_Const=@(t,z)uconst(ku)+0*t;
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M_Const),tau,history,tspan,dde_opts);
z_ref_c(:,:,ku)=deval(sol,t_ref_c).';
u_ref_c(:,ku) = M_Const(t_ref_c,z_ref_c(:,:,ku));
end

%% Mitigation with prescribed linearly decreasing reference control input
% linerly decreasing reference control input values for comparision
% time of decrease to 0 from u_cbf at T0:
Tlin=t_cbf_p(find(u_cbf_p>0,1,'last'))-t_cbf_p(1)+(-21:21);

t_ref_l=tspan.';
z_ref_l=zeros(length(tspan),length(model),length(Tlin));
u_ref_l=zeros(length(tspan),length(Tlin));
for ku=1:length(Tlin)
M_Lin=@(t,z)u_cbf_p(1)*(1-(t-T0)/Tlin(ku)).*(t<=T0+Tlin(ku));
% M_Lin=@(t,z)uhis(end)*(1-(t-T0)/Tlin(ku)).*(t<=T0+Tlin(ku));
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M_Lin),tau,history,tspan,dde_opts);
z_ref_l(:,:,ku)=deval(sol,t_ref_l).';
u_ref_l(:,ku) = M_Lin(t_ref_l,z_ref_l(:,:,ku));
end

%% Plot fitting vs CBF control with delay and predictor
% note: a measurement delay tau is present in the fit
% therefore the CBF control results are also shifted with a delay
% except for the control input (for that the fitted input is shifted)
% that is, the plots represent I(t-tau), beta(t-tau) and u(t)

figure(1); clf;
% total confirmed cases
subplot(2,3,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+tfitinit-tau,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
plot(t0_CD+tfitpred-tau,sum(zfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,sum(zfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'HandleVisibility','off');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,8e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(2,3,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),diff(sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit(2:end)-tau,sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,sum(dzfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,sum(dzfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,100e3]);
pbaspect([4/3,1,1]);

% control input and beta coefficient
subplot(2,3,3); hold on; grid on; box on;
colororder({'b','k'})
yyaxis left;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b-','LineWidth',2,'HandleVisibility','Off');
% plot(t0_CD+tfitpred-tau,ufitplotpred,...
%     'Color',orange,'LineStyle','-','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+tfitpred-tau,ufitpred,...
    'Color',orange,'LineStyle','-','LineWidth',2,'HandleVisibility','Off');
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
ylim([0,1]);
yyaxis right;
plot(t0_CD+tfitinit,beta0*(1-ufitplotinit),...
    'k-','LineWidth',2,'MarkerSize',6,'DisplayName','Fit');
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Transmission rate, $\beta$','Interpreter','latex','FontSize',18);
xlim([tminplot,tmaxplot]); 
ylim([0,0.4]);
pbaspect([4/3,1,1]);

% infected population
subplot(2,3,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Iidx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,zfitpred(:,Iidx),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,zfitpred(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,400e3]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(2,3,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Hidx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,zfitpred(:,Hidx),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,80e3]);
pbaspect([4/3,1,1]);
end

% death
if contains(model,'D')
subplot(2,3,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Didx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,zfitpred(:,Didx),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,250e3]);
pbaspect([4/3,1,1]);
end

%% Plot CBF controller and comparison to linearly decreasing reference control input
figure(2); clf;
% total confirmed cases
subplot(nrow,ncol,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,sum(zhis(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3);...
        flipud(max(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_l,2)/2)),2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Cmax')
    plot([tminplot,tmaxplot],[1,1]*Cmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,16e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(nrow,ncol,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,interp1(tfit(2:end),sum(diff(zfit(:,[Iidx,Hidx,Ridx,Didx])),2),this+tau),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l(2:end);flipud(t_ref_l(2:end))]+tau,...
    [min(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3);...
        flipud(max(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l(2:end)+tau,...
    squeeze(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_l,2)/2)),2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p(2:end)+tau,diff(sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,100e3]);
pbaspect([4/3,1,1]);

% control input
subplot(nrow,ncol,3); hold on; grid on; box on;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+this,uhisplot,...
    'Color',orange,'LineStyle','-','LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)],[min(u_ref_l,[],2);flipud(max(u_ref_l,[],2))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l,u_ref_l(:,ceil(size(u_ref_l,2)/2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p,u_cbf_p,...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,0.5]);
pbaspect([4/3,1,1]);

% infected population
subplot(nrow,ncol,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Iidx,:),[],3);flipud(max(z_ref_l(:,Iidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Iidx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Imax')
    plot([tminplot,tmaxplot],[1,1]*Imax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Iidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,400e3]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(nrow,ncol,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Hidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Hidx,:),[],3);flipud(max(z_ref_l(:,Hidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Hidx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Hmax')
    plot([tminplot,tmaxplot],[1,1]*Hmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Hidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,150e3]);
pbaspect([4/3,1,1]);
end

% deaths
if contains(model,'D')
subplot(nrow,ncol,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Didx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Didx,:),[],3);flipud(max(z_ref_l(:,Didx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Didx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Dmax')
    plot([tminplot,tmaxplot],[1,1]*Dmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Didx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,600e3]);
pbaspect([4/3,1,1]);
end

%% Plot CBF controller and comparison to constant reference control input
figure(3); clf;
% total confirmed cases
subplot(nrow,ncol,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,sum(zhis(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3);...
        flipud(max(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_c,2)/2)),2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Cmax')
    plot([tminplot,tmaxplot],[1,1]*Cmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,6e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(nrow,ncol,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,interp1(tfit(2:end),sum(diff(zfit(:,[Iidx,Hidx,Ridx,Didx])),2),this+tau),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c(2:end);flipud(t_ref_c(2:end))]+tau,...
    [min(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3);...
        flipud(max(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c(2:end)+tau,...
    squeeze(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_c,2)/2)),2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p(2:end)+tau,diff(sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,8e4]);
pbaspect([4/3,1,1]);

% control input
subplot(nrow,ncol,3); hold on; grid on; box on;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+this,uhisplot,...
    'Color',orange,'LineStyle','-','LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)],[min(u_ref_c,[],2);flipud(max(u_ref_c,[],2))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c,u_ref_c(:,ceil(size(u_ref_c,2)/2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p,u_cbf_p,...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,1]);
pbaspect([4/3,1,1]);

% infected population
subplot(nrow,ncol,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Iidx,:),[],3);flipud(max(z_ref_c(:,Iidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Iidx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Imax')
    plot([tminplot,tmaxplot],[1,1]*Imax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Iidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,4e5]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(nrow,ncol,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Hidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Hidx,:),[],3);flipud(max(z_ref_c(:,Hidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Hidx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Hmax')
    plot([tminplot,tmaxplot],[1,1]*Hmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Hidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,8e5]);
pbaspect([4/3,1,1]);
end

% infected population
if contains(model,'D')
subplot(nrow,ncol,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Didx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Didx,:),[],3);flipud(max(z_ref_c(:,Didx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Didx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if strcmp(cbf,'Dmax')
    plot([tminplot,tmaxplot],[1,1]*Dmax,...
        'r--','LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Didx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,8e5]);
pbaspect([4/3,1,1]);
end

%% Plot delay free results
% figure(4); clf;
% % confirmed cases per day
% subplot(2,3,1); hold on; grid on; box on;
% scatter(t0_CD+tdata(2:end),diff(Cdata),...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit(2:end),diff(sum(zfit(:,[Iidx,Hidx,Ridx,Didx]),2)),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(2:end-tau)+tau,diff(sum(zhis(1:end-tau,[Iidx,Hidx,Ridx,Didx]),2)),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% plot(t0_CD+t_cbf(2:end),diff(sum(z_cbf(:,[Iidx,Hidx,Ridx,Didx]),2)),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,12e4]);
% 
% % total confirmed cases
% subplot(2,3,2); hold on; grid on; box on;
% scatter(t0_CD+tdata,Cdata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,sum(zfit(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,sum(zhis(1:end-tau,[Iidx,Hidx,Ridx,Didx]),2),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if strcmp(cbf,'Cmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Cmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,sum(z_cbf(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,15e6]);
% 
% % control input
% subplot(2,3,3); hold on; grid on; box on;
% scatter(t0_SD+thome,uhome,...
%     25,'k','filled','DisplayName','Time home data');
% plot(t0_CD+tfit,ufit,...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,uhis(1:end-tau),....
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% plot(t0_CD+t_cbf,u_cbf,...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Control input','Interpreter','latex','FontSize',18);
% xlim([tminplot,tmaxplot]); 
% ylim([0,1]);
% 
% % infected
% subplot(2,3,4); hold on; grid on; box on;
% plot(t0_CD+tfit,zfit(:,Iidx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Iidx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if strcmp(cbf,'Imax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Imax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Iidx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Infected population','Interpreter','latex','FontSize',18);
% xlim([tminplot,tmaxplot]); 
% ylim([0,6e5]);
% 
% % hospitalized
% if contains(model,'H')
% subplot(2,3,5); hold on; grid on; box on;
% scatter(t0_CD+tdata,Hdata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,zfit(:,Hidx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Hidx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if strcmp(cbf,'Hmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Hmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Hidx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Hospitalized population','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,1e5]);
% end
% 
% % death
% if contains(model,'D')
% subplot(2,3,6); hold on; grid on; box on;
% scatter(t0_CD+tdata,Ddata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,zfit(:,Didx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Didx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if strcmp(cbf,'Dmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Dmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Didx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Death','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,1e5]);
% end

%% Models with mitigation, input delay and predictor
function dzdt = ClosedLoop(t,z,RHS,M)
u = M(t,z);
dzdt = RHS(z,u);
end

function dzdt = ClosedLoopDelay(t,z,zdelay,RHS,M)
u = M(t,zdelay);
dzdt = RHS(z,u);
end

function dzdt = ClosedLoopPredictor(t,z,zdelay,RHS,M)
zpred=Predictor(t,zdelay,RHS,M);
u = M(t,zpred);
dzdt = RHS(z,u);
end

function zpred = Predictor(t,zdelay,RHS,M)
% with using the fit in the beginning of the prediction
% (know that the fit corresponds to t-tau so it shall be shifted with tau)
global tau ode_opts T0
if t<=T0
[~,zpred]=ode45(@(t,z)ClosedLoop(t+tau,z,RHS,@M_Fit),[t-tau,t],zdelay,ode_opts);
elseif t>T0 && t-tau<T0
[~,z0]=ode45(@(t,z)ClosedLoop(t+tau,z,RHS,@M_Fit),[t-tau,T0],zdelay,ode_opts);
[~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[T0,t],z0(end,:),ode_opts);
else
[~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[t-tau,t],zdelay,ode_opts);
end

% % without using the fit in the beginning of the prediction
% global tau ode_opts
% [~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[t-tau,t],zdelay,ode_opts);

zpred=zpred(end,:);
end

%% Right hand side of models
function dzdt = RHS_SIR(z,u)
global N gamma beta0
S = z(1); I = z(2);
beta = (1-u)*beta0;
dzdt = [-beta*I*S/N; ...
         beta*I*S/N-gamma*I; ...
         gamma*I];
end

function dzdt = RHS_SIHRD(z,u)
global N gamma beta0 lambda mu nu
S = z(1); I = z(2); H = z(3);
beta = (1-u)*beta0;
dzdt = [-beta*I*S/N; ...
         beta*I*S/N-gamma*I-lambda*I-mu*I; ...
         lambda*I-nu*H; ...
         gamma*I+nu*H; ...
         mu*I];
end

function dzdt = RHS_PSIR(z,u)
global N gamma beta0 eta
S = z(2); I = z(3);
beta = (1-u)*beta0;
dzdt = [ eta*S; ...
        -eta*S-beta*I*S/N; ...
         beta*I*S/N-gamma*I; ...
         gamma*I];
end

function dzdt = RHS_PSIHRD(z,u)
global N gamma beta0 lambda mu nu eta
S = z(2); I = z(3); H = z(4);
beta = (1-u)*beta0;
dzdt = [eta*S; ...
        -eta*S-beta*I*S/N; ...
         beta*I*S/N-gamma*I-lambda*I-mu*I; ...
         lambda*I-nu*H; ...
         gamma*I+nu*H; ...
         mu*I];
end

%% Control inputs for mitigation
% function u = M_Fit(t,~)
% global beta_vec K t0 t_end beta0
% u = 1 - beta_vec(floor((min([t,t_end])-t0)/K)+1)/beta0;  % use the last beta for t>t_end
% end

function u = M_Fit(t,~)
global beta_vec K t0 t_end beta0 dt thome betahome tau
if t<t_end
    u = 1 - beta_vec(floor((min([t,t_end])-t0)/K)+1)/beta0;  % use the last beta for t>t_end
else
    u = 1 - betahome(floor(min([t+dt-tau,thome(end)])-thome(1))+1)/beta0;
end
end

function u = M_SIR_I(~,z)
global N gamma beta0 Imax alpha 
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + gamma*I + alpha*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIR_S(~,z)
global N beta0 Cmax alpha 
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + alpha*(S-(N-Cmax));
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_I(~,z)
global N gamma beta0 lambda mu Imax alpha
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I + alpha*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_H(~,z)
global N gamma beta0 lambda mu nu Hmax alpha alphae
S = z(1); I = z(2); H = z(3);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alpha+alphae-nu)*(I-nu/lambda*H) + alpha*alphae/lambda*(Hmax-H);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_D(~,z)
global N gamma beta0 lambda mu Dmax alpha alphae
S = z(1); I = z(2); D = z(5);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alpha+alphae)*I + alpha*alphae/mu*(Dmax-D);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIR_I(~,z)
global N gamma beta0 Imax alpha 
S = z(2); I = z(3);
phi0 = -beta0/N*S*I + gamma*I + alpha*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_I(~,z)
global N gamma beta0 lambda mu Imax alpha
S = z(2); I = z(3);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I + alpha*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_H(~,z)
global N gamma beta0 lambda mu nu Hmax alpha alphae
S = z(2); I = z(3); H = z(4);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alpha+alphae-nu)*(I-nu/lambda*H) + alpha*alphae/lambda*(Hmax-H);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_D(~,z)
global N gamma beta0 lambda mu Dmax alpha alphae
S = z(2); I = z(3); D = z(6);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alpha+alphae)*I + alpha*alphae/mu*(Dmax-D);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

==> figures_lcss/SimulateModels_Fig3_Fig5.m <==
%% Preliminaries
clear;

% choose which figure to generate
FigToPlot='Fig3';
% FigToPlot='Fig5';

% load data
global tau N gamma lambda mu nu eta beta0 beta_vec K t0 t_end Imax Cmax Hmax Dmax alphaC alphaI alphaH alphaHe alphaD alphaDe ode_opts T0 dt thome betahome tau
load('cubrt_sihrd.mat',...
     'COVID_data','t0_CD','SocialDistancing','t0_SD',...
     'state','model','t0','t_end','N','gamma','beta_vec','K','beta0','beta1',...
     'tau','lambda','mu','nu','eta','ic');

% the way data scaling was proposed
% load('COVID_data_Jan22_through_Aug22.mat');
% p_ratio = true;
% if (p_ratio == true)
% %     COVID_data.(state).Positive = COVID_data.(state).Positive.*...
% %         ((COVID_data.(state).Positive./COVID_data.(state).Tests)/...
% %         min((COVID_data.(state).Positive./COVID_data.(state).Tests)));
% %     COVID_data.(state).Positive = COVID_data.(state).Positive.*...
% %         (sqrt(COVID_data.(state).Positive./COVID_data.(state).Tests)/...
% %         min(sqrt(COVID_data.(state).Positive./COVID_data.(state).Tests)));
%     casesperday=diff([0,COVID_data.(state).Positive]);
%     testperday=diff([0,COVID_data.(state).Tests]);
%     idx=(find(casesperday==0,1,'last')+1):length(casesperday);
%     positivity=casesperday(idx)./testperday(idx);
%     casesperday(idx)=casesperday(idx).*positivity/min(positivity);
%     COVID_data.(state).Positive = cumsum(casesperday);
% end

% organize data
tdata=COVID_data.(state).Times;
Cdata=COVID_data.(state).Positive;
Rdata=COVID_data.(state).Recovered;
Hdata=COVID_data.(state).HospitalizedNow;
Ddata=COVID_data.(state).Deaths;

% rename variables to remove confusion
alpha0=beta0; alpha1=beta1; clear beta1;

% get time home data, convert to control input and get beta0 from betas
TimeHome=SocialDistancing.(state).TimeHome;
thome=0:(length(TimeHome)-1);
betahome=alpha1*(1-(TimeHome-min(TimeHome))/(1-min(TimeHome)))+alpha0;
% beta0=max(beta_vec);
% beta0=max(betahome);
beta0=max([max(betahome),max(beta_vec)]);
uhome=1-betahome/beta0;     % note that max(betahome)=B0+B1
dt=days(t0_CD-t0_SD);

% get reproduction number corresponding to beta0
if strcmp(model,'SIR')
    R_0 = beta0/gamma;
elseif strcmp(model,'SIHRD')
    R_0 = beta0/(gamma+lambda+mu);
elseif strcmp(model,'PSIR')
    R_0 = beta0/gamma;
elseif strcmp(model,'PSIHRD')
    R_0 = beta0/(gamma+lambda+mu);
end

% floor delay to integer days
tau=floor(tau); % nearest interpolation was used in fitting anyway

% convert t0, t_end from index of time to time used for date
t0=t0-1;
t_end=t_end-1;

% choose mitigation type, level and alpha parameters in controller
cbf=[];
if strcmp(FigToPlot,'Fig3')
%     cbf=[cbf,'Imax']; Imax=120e3; alphaI=(gamma+lambda+mu)/10;
    cbf=[cbf,'Hmax']; Hmax=40e3; alphaH=(gamma+lambda+mu)/10; alphaHe=nu/10;
    cbf=[cbf,'Dmax']; Dmax=400e3; alphaD=(gamma+lambda+mu)/10; alphaDe=alphaD;
elseif strcmp(FigToPlot,'Fig5')
    cbf=[cbf,'Imax']; Imax=1.5e5; alphaI=gamma;
end

% timespan of simulations
if strcmp(FigToPlot,'Fig3')
    T0=days(datetime('01-Jun-2020')-t0_CD); % date should be at least t0_CD+t0
%     T0=t_end;
    Tend=days(datetime('01-Sep-2021')-t0_CD);
%     Tend=days(datetime('31-May-2022')-t0_CD);
elseif strcmp(FigToPlot,'Fig5')
%     T0=days(datetime('17-Mar-2020')-t0_CD); % date should be at least t0_CD+t0
    T0=t0;
    Tend=days(datetime('01-Sep-2020')-t0_CD+tau);
%     Tend=t_end+tau;
end
tspan=T0:Tend;

% options for forward integration
ode_opts=odeset('RelTol',1e-5);
dde_opts=ddeset('RelTol',1e-5);
% ode_opts=[];
% dde_opts=[];

% index of states in state vector z
Pidx=strfind(model,'P');
Sidx=strfind(model,'S');
Iidx=strfind(model,'I');
Hidx=strfind(model,'H');
Ridx=strfind(model,'R');
Didx=strfind(model,'D');

% colors for plotting
purple=[170,0,170]/256;
orange=[255,170,0]/256;
gray=[127,127,127]/256;
lightgray=[191,191,191]/256;
darkgreen=[0,170,0]/256;
lightgreen=[185,217,190]/256;
darkred=[230,0,0]/256;
% green: b9d9be, [185,217,190]
% blue:  d4daf9, [212,218,249]
% red:   f89696, [248,150,150]
% yellow:e2dd51, [226,221,81]

% limits of time axis on plot
if strcmp(FigToPlot,'Fig3')
    tminplot=datetime('01-Mar-2020');
%     tmaxplot=datetime('31-May-2021');
    tmaxplot=t0_CD+Tend;
elseif strcmp(FigToPlot,'Fig5')
    tminplot=datetime('01-Mar-2020');
%     tmaxplot=datetime('10-May-2020');
%     tmaxplot=t0_CD+t_end;
    tmaxplot=t0_CD+Tend-tau;
end

% number of panels in figures
nrow=2;
if strcmp(model,'SIR')
    ncol=2;
elseif strcmp(model,'SIHRD')
    ncol=3;
elseif strcmp(model,'PSIR')
    ncol=2;
elseif strcmp(model,'PSIHRD')
    ncol=3;
end

%% Set up simulations
% select model and control method
if strcmp(model,'SIR')
    RHS=@RHS_SIR;
    M=@(t,z)max([contains(cbf,'Imax')*M_SIR_I(t,z),...
                 contains(cbf,'Cmax')*M_SIR_C(t,z)]);
elseif strcmp(model,'SIHRD')
    RHS=@RHS_SIHRD;
    M=@(t,z)max([contains(cbf,'Imax')*M_SIHRD_I(t,z),...
                 contains(cbf,'Hmax')*M_SIHRD_H(t,z),...
                 contains(cbf,'Dmax')*M_SIHRD_D(t,z)]);
elseif strcmp(model,'PSIR')
    RHS=@RHS_PSIR;
    M=@(t,z)max([contains(cbf,'Imax')*M_PSIR_I(t,z)]);
elseif strcmp(model,'PSIHRD')
    RHS=@RHS_PSIHRD;
    M=@(t,z)max([contains(cbf,'Imax')*M_PSIHRD_I(t,z),...
                 contains(cbf,'Hmax')*M_PSIHRD_H(t,z),...
                 contains(cbf,'Dmax')*M_PSIHRD_D(t,z)]);
end

% run fitted model
[tfit,zfit]=ode45(@(t,z)ClosedLoop(t,z,RHS,@M_Fit),t0:Tend,ic,ode_opts);
ufit = zeros(size(tfit)); 
for i = 1:length(tfit)
    ufit(i) = M_Fit(tfit(i),zfit(i,:));
end
% get piecewise linear ufit from every Kth point for plotting
tsample=tfit(unique([1:K:length(tfit),length(tfit)]));
usample=ufit(unique([1:K:length(tfit),length(tfit)]));
ufitplot=interp1(tsample,usample,tfit);

% separate the fit into an initial part that was actually fitted
% and a final part that is predicted from the fit with constant input
% for the sake of plotting
tfitinit=tfit(tfit<=t_end);
tfitpred=tfit(tfit>=t_end);
zfitinit=zfit(tfit<=t_end,:);
zfitpred=zfit(tfit>=t_end,:);
ufitinit=ufit(tfit<=t_end);
ufitpred=ufit(tfit>=t_end);
ufitplotinit=ufitplot(tfit<=t_end);
ufitplotpred=ufitplot(tfit>=t_end);
dzfit=diff(zfit);
dzfitinit=dzfit(tfit(2:end)<=t_end,:);
dzfitpred=dzfit(tfit(2:end)>=t_end,:);

% initial conditions from available fit at t=T0 for delay-free case
% by assuming that fit really corresponds to tfit (disregards the delay)
init=zfit(ismember(tfit,T0),:).';

% initial history from available fit over t<=T0 for the delayed case
% by assuming that fit really corresponds to tfit-tau instead of tfit
this=min([t_end-tau,T0-tau]):T0;
zhis=zfit(ismember(tfit-tau,this),:);
uhis=ufit(ismember(tfit-tau,this));
uhisplot=interp1(tsample-tau,usample,this);
history=@(t)interp1(this,zhis,t).';

%% Safety-critical mitigation without input delay
[t_cbf,z_cbf] = ode45(@(t,z)ClosedLoop(t,z,RHS,M),tspan,init,ode_opts);
u_cbf = zeros(size(t_cbf)); 
for i = 1:length(t_cbf)
    u_cbf(i) = M(t_cbf(i),z_cbf(i,:));
end 

%% Safety-critical mitigation with input delay without prediction
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M),tau,history,tspan,dde_opts);
t_cbf_d=tspan.';
z_cbf_d=deval(sol,t_cbf_d).';
u_cbf_d = zeros(size(t_cbf_d)); 
for i = 1:length(t_cbf_d)
    if i<=tau
        u_cbf_d(i) = M(t_cbf_d(i),zhis(end-tau-1+i,:));
    else
        u_cbf_d(i) = M(t_cbf_d(i),z_cbf_d(i-tau,:));
    end
end 

%% Safety-critical mitigation with input delay with prediction
sol = dde23(@(t,z,zdelay)ClosedLoopPredictor(t,z,zdelay,RHS,M),tau,history,tspan,dde_opts);
t_cbf_p=tspan.';
z_cbf_p=deval(sol,t_cbf_p).';
u_cbf_p = zeros(size(t_cbf_p));
zpred = zeros(size(z_cbf_p));
for i = 1:length(t_cbf_p)
    if i<=tau
        zpred(i,:)=Predictor(t_cbf_p(i),zhis(end-tau-1+i,:).',RHS,M);
    else
        zpred(i,:)=Predictor(t_cbf_p(i),z_cbf_p(i-tau,:).',RHS,M);
    end
    u_cbf_p(i) = M(t_cbf_p(i),zpred(i,:));
end 

%% Mitigation with prescribed constant reference control input
% constant reference control input values for comparision
uconst=0.4:0.1:0.6;

t_ref_c=tspan.';
z_ref_c=zeros(length(tspan),length(model),length(uconst));
u_ref_c=zeros(length(tspan),length(uconst));
for ku=1:length(uconst)
M_Const=@(t,z)uconst(ku)+0*t;
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M_Const),tau,history,tspan,dde_opts);
z_ref_c(:,:,ku)=deval(sol,t_ref_c).';
u_ref_c(:,ku) = M_Const(t_ref_c,z_ref_c(:,:,ku));
end

%% Mitigation with prescribed linearly decreasing reference control input
% linerly decreasing reference control input values for comparision
% time of decrease to 0 from u_cbf at T0:
% if strcmp(cbf,'Imax') && u_cbf_p(end)==0
%     Tlin=t_cbf_p(find(u_cbf_p>0,1,'last')+1)-t_cbf_p(1)+(-60:2:60);
% else
% %     Tlin=365+(-60:2:60);
% %     Tlin=220+(-60:2:60);
%     Tlin=230+(-60:2:60);
% end
Tlin=days(datetime('01-Jan-2021')-t0_CD-T0)+(-30:30);

t_ref_l=tspan.';
z_ref_l=zeros(length(tspan),length(model),length(Tlin));
u_ref_l=zeros(length(tspan),length(Tlin));
for ku=1:length(Tlin)
% M_Lin=@(t,z)u_cbf_p(1)*(1-(t-T0)/Tlin(ku)).*(t<=T0+Tlin(ku));
M_Lin=@(t,z)uhis(end)*(1-(t-T0)/Tlin(ku)).*(t<=T0+Tlin(ku));
sol = dde23(@(t,z,zdelay)ClosedLoopDelay(t,z,zdelay,RHS,M_Lin),tau,history,tspan,dde_opts);
z_ref_l(:,:,ku)=deval(sol,t_ref_l).';
u_ref_l(:,ku) = M_Lin(t_ref_l,z_ref_l(:,:,ku));
end

%% Plot fitting vs CBF control with delay and predictor
% note: a measurement delay tau is present in the fit
% therefore the CBF control results are also shifted with a delay
% except for the control input (for that the fitted input is shifted)
% that is, the plots represent I(t-tau), beta(t-tau) and u(t)

figure(1); clf;
% total confirmed cases
subplot(2,3,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+tfitinit-tau,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
plot(t0_CD+tfitpred-tau,sum(zfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,sum(zfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'HandleVisibility','off');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,8e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(2,3,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),diff(sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit(2:end)-tau,sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,sum(dzfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,sum(dzfitpred(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,100e3]);
pbaspect([4/3,1,1]);

% control input and beta coefficient
subplot(2,3,3); hold on; grid on; box on;
colororder({'b','k'})
yyaxis left;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b-','LineWidth',2,'HandleVisibility','Off');
% plot(t0_CD+tfitpred-tau,ufitplotpred,...
%     'Color',orange,'LineStyle','-','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+tfitpred-tau,ufitpred,...
    'Color',orange,'LineStyle','-','LineWidth',2,'HandleVisibility','Off');
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
ylim([0,1]);
yyaxis right;
plot(t0_CD+tfitinit,beta0*(1-ufitplotinit),...
    'k-','LineWidth',2,'MarkerSize',6,'DisplayName','Fit');
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Transmission rate, $\beta$','Interpreter','latex','FontSize',18);
xlim([tminplot,tmaxplot]); 
ylim([0,0.6]);
pbaspect([4/3,1,1]);

% infected population
subplot(2,3,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Iidx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
% plot(t0_CD+tfitpred-tau,zfitpred(:,Iidx),...
%     'Color',orange,'LineWidth',2,'DisplayName','Prediction');
plot(t0_CD+tfitpred,zfitpred(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,400e3]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(2,3,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Hidx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
plot(t0_CD+tfitpred,zfitpred(:,Hidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,80e3]);
pbaspect([4/3,1,1]);
end

% death
if contains(model,'D')
subplot(2,3,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
% plot(t0_CD+tfitinit-tau,zfitinit(:,Didx),...
%     'Color',purple,'LineWidth',2,'DisplayName','Delay-free fit');
plot(t0_CD+tfitpred,zfitpred(:,Didx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]);
ylim([0,250e3]);
pbaspect([4/3,1,1]);
end

%% Plot CBF controller and comparison to linearly decreasing reference control input
figure(2); clf;
% total confirmed cases
subplot(nrow,ncol,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,sum(zhis(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3);...
        flipud(max(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_l,2)/2)),2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Cmax')
    plot([tminplot,tmaxplot],[1,1]*Cmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,12e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(nrow,ncol,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,interp1(tfit(2:end),sum(diff(zfit(:,[Iidx,Hidx,Ridx,Didx])),2),this+tau),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l(2:end);flipud(t_ref_l(2:end))]+tau,...
    [min(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3);...
        flipud(max(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l(2:end)+tau,...
    squeeze(diff(sum(z_ref_l(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_l,2)/2)),2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p(2:end)+tau,diff(sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,100e3]);
pbaspect([4/3,1,1]);

% control input
subplot(nrow,ncol,3); hold on; grid on; box on;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+this,uhisplot,...
    'Color',orange,'LineStyle','-','LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)],[min(u_ref_l,[],2);flipud(max(u_ref_l,[],2))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l,u_ref_l(:,ceil(size(u_ref_l,2)/2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p,u_cbf_p,...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,1]);
pbaspect([4/3,1,1]);

% infected population
subplot(nrow,ncol,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Iidx,:),[],3);flipud(max(z_ref_l(:,Iidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Iidx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Imax')
    plot([tminplot,tmaxplot],[1,1]*Imax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Iidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,400e3]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(nrow,ncol,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Hidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Hidx,:),[],3);flipud(max(z_ref_l(:,Hidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Hidx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Hmax')
    plot([tminplot,tmaxplot],[1,1]*Hmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Hidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,80e3]);
pbaspect([4/3,1,1]);
end

% deaths
if contains(model,'D')
subplot(nrow,ncol,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Didx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_l;flipud(t_ref_l)]+tau,...
    [min(z_ref_l(:,Didx,:),[],3);flipud(max(z_ref_l(:,Didx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_l+tau,squeeze(z_ref_l(:,Didx,ceil(size(u_ref_l,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Dmax')
    plot([tminplot,tmaxplot],[1,1]*Dmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Didx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,600e3]);
pbaspect([4/3,1,1]);
end

%% Plot CBF controller and comparison to constant reference control input
figure(3); clf;
% total confirmed cases
subplot(nrow,ncol,1); hold on; grid on; box on;
bar(t0_CD+tdata,Cdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,sum(zfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,sum(zhis(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3);...
        flipud(max(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_c,2)/2)),2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Cmax')
    plot([tminplot,tmaxplot],[1,1]*Cmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,10e6]);
pbaspect([4/3,1,1]);

% confirmed cases per day
subplot(nrow,ncol,2); hold on; grid on; box on;
bar(t0_CD+tdata(2:end),diff(Cdata),...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit(2:end),sum(dzfitinit(:,[Iidx,Hidx,Ridx,Didx]),2),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,interp1(tfit(2:end),sum(diff(zfit(:,[Iidx,Hidx,Ridx,Didx])),2),this+tau),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c(2:end);flipud(t_ref_c(2:end))]+tau,...
    [min(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3);...
        flipud(max(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],:),2)),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c(2:end)+tau,...
    squeeze(diff(sum(z_ref_c(:,[Iidx,Hidx,Ridx,Didx],ceil(size(u_ref_c,2)/2)),2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p(2:end)+tau,diff(sum(z_cbf_p(:,[Iidx,Hidx,Ridx,Didx]),2)),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','SE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,100e3]);
pbaspect([4/3,1,1]);

% control input
subplot(nrow,ncol,3); hold on; grid on; box on;
bar(t0_SD+thome,uhome,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit-tau,ufitplotinit,...
    'b','LineWidth',2,'HandleVisibility','Off');
plot(t0_CD+this,uhisplot,...
    'Color',orange,'LineStyle','-','LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)],[min(u_ref_c,[],2);flipud(max(u_ref_c,[],2))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c,u_ref_c(:,ceil(size(u_ref_c,2)/2)),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
plot(t0_CD+t_cbf_p,u_cbf_p,...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Control input, $u$','Interpreter','latex','FontSize',18);
% legend('Location','NE','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,1]);
pbaspect([4/3,1,1]);

% infected population
subplot(nrow,ncol,4); hold on; grid on; box on;
plot(t0_CD+tfitinit,zfitinit(:,Iidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Iidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Iidx,:),[],3);flipud(max(z_ref_c(:,Iidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Iidx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Imax')
    plot([tminplot,tmaxplot],[1,1]*Imax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Iidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Infected population, $I$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,400e3]);
pbaspect([4/3,1,1]);

% hospitalized population
if contains(model,'H')
subplot(nrow,ncol,5); hold on; grid on; box on;
bar(t0_CD+tdata,Hdata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Hidx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Hidx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Hidx,:),[],3);flipud(max(z_ref_c(:,Hidx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Hidx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Hmax')
    plot([tminplot,tmaxplot],[1,1]*Hmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Hidx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Hospitalized population, $H$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,150e3]);
pbaspect([4/3,1,1]);
end

% infected population
if contains(model,'D')
subplot(nrow,ncol,6); hold on; grid on; box on;
bar(t0_CD+tdata,Ddata,...
    1,'FaceColor',lightgray,'EdgeColor',gray,'DisplayName','Data');
plot(t0_CD+tfitinit,zfitinit(:,Didx),...
    'b','LineWidth',2,'DisplayName','Fit');
plot(t0_CD+this+tau,zhis(:,Didx),...
    'Color',orange,'LineWidth',2,'DisplayName','Prediction');
fill(t0_CD+[t_ref_c;flipud(t_ref_c)]+tau,...
    [min(z_ref_c(:,Didx,:),[],3);flipud(max(z_ref_c(:,Didx,:),[],3))],...
    lightgreen,'EdgeColor',lightgreen,'LineWidth',2,'HandleVisibility','off');
plot(t0_CD+t_ref_c+tau,squeeze(z_ref_c(:,Didx,ceil(size(u_ref_c,2)/2))),...
    'Color',darkgreen,'LineWidth',2,'DisplayName','Reference');
if contains(cbf,'Dmax')
    plot([tminplot,tmaxplot],[1,1]*Dmax,...
        '--','Color',darkred,'LineWidth',1,'DisplayName','Barrier');
end
plot(t0_CD+t_cbf_p+tau,z_cbf_p(:,Didx),...
    'Color',darkred,'LineWidth',2,'DisplayName','Mitigation');
xlabel('Date','Interpreter','latex','FontSize',18);
ylabel('Death, $D$','Interpreter','latex','FontSize',18);
% legend('Location','NW','Interpreter','latex','FontSize',14);
xlim([tminplot,tmaxplot]); 
ylim([0,600e3]);
pbaspect([4/3,1,1]);
end

%% Plot delay free results
% figure(4); clf;
% % confirmed cases per day
% subplot(2,3,1); hold on; grid on; box on;
% scatter(t0_CD+tdata(2:end),diff(Cdata),...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit(2:end),diff(sum(zfit(:,[Iidx,Hidx,Ridx,Didx]),2)),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(2:end-tau)+tau,diff(sum(zhis(1:end-tau,[Iidx,Hidx,Ridx,Didx]),2)),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% plot(t0_CD+t_cbf(2:end),diff(sum(z_cbf(:,[Iidx,Hidx,Ridx,Didx]),2)),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Confirmed cases per day','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,12e4]);
% 
% % total confirmed cases
% subplot(2,3,2); hold on; grid on; box on;
% scatter(t0_CD+tdata,Cdata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,sum(zfit(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,sum(zhis(1:end-tau,[Iidx,Hidx,Ridx,Didx]),2),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if contains(cbf,'Cmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Cmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,sum(z_cbf(:,[Iidx,Hidx,Ridx,Didx]),2),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Total confirmed cases','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,15e6]);
% 
% % control input
% subplot(2,3,3); hold on; grid on; box on;
% scatter(t0_SD+thome,uhome,...
%     25,'k','filled','DisplayName','Time home data');
% plot(t0_CD+tfit,ufit,...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,uhis(1:end-tau),....
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% plot(t0_CD+t_cbf,u_cbf,...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Control input','Interpreter','latex','FontSize',18);
% xlim([tminplot,tmaxplot]); 
% ylim([0,1]);
% 
% % infected
% subplot(2,3,4); hold on; grid on; box on;
% plot(t0_CD+tfit,zfit(:,Iidx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Iidx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if contains(cbf,'Imax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Imax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Iidx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Infected population','Interpreter','latex','FontSize',18);
% xlim([tminplot,tmaxplot]); 
% ylim([0,6e5]);
% 
% % hospitalized
% if contains(model,'H')
% subplot(2,3,5); hold on; grid on; box on;
% scatter(t0_CD+tdata,Hdata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,zfit(:,Hidx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Hidx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if contains(cbf,'Hmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Hmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Hidx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Hospitalized population','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,2e5]);
% end
% 
% % death
% if contains(model,'D')
% subplot(2,3,6); hold on; grid on; box on;
% scatter(t0_CD+tdata,Ddata,...
%     25,'k','filled','DisplayName','Measured data');
% plot(t0_CD+tfit,zfit(:,Didx),...
%     'k','LineWidth',2,'DisplayName','Fit');
% if length(this)>tau+1
%     plot(t0_CD+this(1:end-tau)+tau,zhis(1:end-tau,Didx),...
%         'Color',orange,'LineWidth',2,'DisplayName','Evolution until start');
% end
% if contains(cbf,'Dmax')
%     plot(t0_CD+[t0-tau,Tend],[1,1]*Dmax,...
%         'b--','LineWidth',1,'DisplayName','Barrier');
% end
% plot(t0_CD+t_cbf,z_cbf(:,Didx),...
%     'b','LineWidth',2,'DisplayName','Mitigation');
% xlabel('Date','Interpreter','latex','FontSize',18);
% ylabel('Death','Interpreter','latex','FontSize',18);
% legend('Location','best','Interpreter','latex','FontSize',14);
% xlim([tminplot,tmaxplot]); 
% ylim([0,6e5]);
% end

%% Models with mitigation, input delay and predictor
function dzdt = ClosedLoop(t,z,RHS,M)
u = M(t,z);
dzdt = RHS(z,u);
end

function dzdt = ClosedLoopDelay(t,z,zdelay,RHS,M)
u = M(t,zdelay);
dzdt = RHS(z,u);
end

function dzdt = ClosedLoopPredictor(t,z,zdelay,RHS,M)
zpred=Predictor(t,zdelay,RHS,M);
u = M(t,zpred);
dzdt = RHS(z,u);
end

function zpred = Predictor(t,zdelay,RHS,M)
% with using the fit in the beginning of the prediction
% (know that the fit corresponds to t-tau so it shall be shifted with tau)
global tau ode_opts T0
if t<=T0
[~,zpred]=ode45(@(t,z)ClosedLoop(t+tau,z,RHS,@M_Fit),[t-tau,t],zdelay,ode_opts);
elseif t>T0 && t-tau<T0
[~,z0]=ode45(@(t,z)ClosedLoop(t+tau,z,RHS,@M_Fit),[t-tau,T0],zdelay,ode_opts);
[~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[T0,t],z0(end,:),ode_opts);
else
[~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[t-tau,t],zdelay,ode_opts);
end

% % without using the fit in the beginning of the prediction
% global tau ode_opts
% [~,zpred]=ode45(@(t,z)ClosedLoop(t,z,RHS,M),[t-tau,t],zdelay,ode_opts);

zpred=zpred(end,:);
end

%% Right hand side of models
function dzdt = RHS_SIR(z,u)
global N gamma beta0
S = z(1); I = z(2);
beta = (1-u)*beta0;
dzdt = [-beta*I*S/N; ...
         beta*I*S/N-gamma*I; ...
         gamma*I];
end

function dzdt = RHS_SIHRD(z,u)
global N gamma beta0 lambda mu nu
S = z(1); I = z(2); H = z(3);
beta = (1-u)*beta0;
dzdt = [-beta*I*S/N; ...
         beta*I*S/N-gamma*I-lambda*I-mu*I; ...
         lambda*I-nu*H; ...
         gamma*I+nu*H; ...
         mu*I];
end

function dzdt = RHS_PSIR(z,u)
global N gamma beta0 eta
S = z(2); I = z(3);
beta = (1-u)*beta0;
dzdt = [ eta*S; ...
        -eta*S-beta*I*S/N; ...
         beta*I*S/N-gamma*I; ...
         gamma*I];
end

function dzdt = RHS_PSIHRD(z,u)
global N gamma beta0 lambda mu nu eta
S = z(2); I = z(3); H = z(4);
beta = (1-u)*beta0;
dzdt = [eta*S; ...
        -eta*S-beta*I*S/N; ...
         beta*I*S/N-gamma*I-lambda*I-mu*I; ...
         lambda*I-nu*H; ...
         gamma*I+nu*H; ...
         mu*I];
end

%% Control inputs for mitigation
% function u = M_Fit(t,~)
% global beta_vec K t0 t_end beta0
% u = 1 - beta_vec(floor((min([t,t_end])-t0)/K)+1)/beta0;  % use the last beta for t>t_end
% end

function u = M_Fit(t,~)
global beta_vec K t0 t_end beta0 dt thome betahome tau
if t<t_end
    u = 1 - beta_vec(floor((min([t,t_end])-t0)/K)+1)/beta0;  % use the last beta for t>t_end
else
    u = 1 - betahome(floor(min([t+dt-tau,thome(end)])-thome(1))+1)/beta0;
end
end

function u = M_SIR_I(~,z)
global N gamma beta0 Imax alphaI
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + gamma*I + alphaI*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIR_C(~,z)
global N beta0 Cmax alphaC 
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + alphaC*(S-(N-Cmax));
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_I(~,z)
global N gamma beta0 lambda mu Imax alphaI
S = z(1); I = z(2);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I + alphaI*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_H(~,z)
global N gamma beta0 lambda mu nu Hmax alphaH alphaHe
S = z(1); I = z(2); H = z(3);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alphaH+alphaHe-nu)*(I-nu/lambda*H) + alphaH*alphaHe/lambda*(Hmax-H);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_SIHRD_D(~,z)
global N gamma beta0 lambda mu Dmax alphaD alphaDe
S = z(1); I = z(2); D = z(5);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alphaD+alphaDe)*I + alphaD*alphaDe/mu*(Dmax-D);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIR_I(~,z)
global N gamma beta0 Imax alphaI 
S = z(2); I = z(3);
phi0 = -beta0/N*S*I + gamma*I + alphaI*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_I(~,z)
global N gamma beta0 lambda mu Imax alphaI
S = z(2); I = z(3);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I + alphaI*(Imax-I);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_H(~,z)
global N gamma beta0 lambda mu nu Hmax alphaH alphaHe
S = z(2); I = z(3); H = z(4);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alphaH+alphaHe-nu)*(I-nu/lambda*H) + alphaH*alphaHe/lambda*(Hmax-H);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end

function u = M_PSIHRD_D(~,z)
global N gamma beta0 lambda mu Dmax alphaD alphaDe
S = z(2); I = z(3); D = z(6);
phi0 = -beta0/N*S*I + (gamma+lambda+mu)*I...
    -(alphaD+alphaDe)*I + alphaD*alphaDe/mu*(Dmax-D);
phi1 = beta0/N*S*I;
u = min([1,max([0,-phi0/phi1])]);
end
